Thermodynamics of hot strong-interaction matter from ultrarelativistic nuclear collisions

Collisions between heavy atomic nuclei at ultra-relativistic energies are carried out at particle colliders to produce the quark-gluon plasma, a state of matter where quarks and gluons are not confined into hadrons, and colour degrees of freedom are liberated. This state is thought to be produced as a transient phenomenon before it fragments into thousands of particles that reach the particle detectors. Despite two decades of investigations, one of the big open questions is to obtain an experimental determination of the temperature reached in a heavy-ion collision, and a simultaneous determination of another thermodynamic quantity, such as the entropy density, that would give access to the number of degrees of freedom. Here we obtain the first such determination, utilizing state-of-the-art hydrodynamic simulations. We define an effective temperature, averaged over the space-time evolution of the medium. Then, using experimental data, we determine this temperature, the corresponding entropy density and speed of sound in the matter created in lead-lead collisions at the Large Hadron Collider. Our results agree with first-principles calculations from lattice quantum chromodynamics and confirm that a deconfined phase of matter is indeed produced.

==> anc/fig2.dat <==
fig2
(a)
cent%  pt_id   pt_eta  pt_bul   pt_st   T_id   T_eta   T_bul    T_st
2.500  692.134 713.558 669.243 971.495 225.027 231.996 217.719 334.751
7.500  693.259 713.428 669.109 972.185 225.385 231.946 217.678 334.844
15.000 690.774 709.161 665.028 966.417 224.586 230.552 216.404 332.870
25.000 680.351 696.844 652.828 947.212 221.257 226.558 212.638 326.525
35.000 666.180 681.061 637.198 921.447 216.790 221.496 207.937 318.164
45.000 644.791 657.552 614.938 883.546 210.220 214.114 201.557 305.997
55.000 615.592 627.451 585.577 832.615 201.748 205.103 193.874 289.911

(b)
N_id  pt_id  T_id   N_eta pt_eta T_eta  N_bul pt_bul T_bul  N_st  pt_st   T_st 
3.07  538.42 183.32 3.18  564.46 188.90 3.07  523.01 180.14 3.21  707.18  251.56
4.05  570.38 190.24 4.17  596.69 196.65 4.05  553.18 186.43 4.19  766.86  269.46
5.34  606.47 199.23 5.46  632.10 206.42 5.34  587.40 194.30 5.46  831.18  289.18
7.02  646.98 210.85 7.13  670.97 218.28 7.01  626.00 204.65 7.09  899.54  310.86
9.21  692.13 225.03 9.29  713.56 232.00 9.21  669.24 217.72 9.17  971.28  334.68
12.06 742.03 241.37 12.08 759.92 247.33 12.06 717.22 233.17 11.80 1045.54 360.79
15.76 796.61 259.58 15.67 810.14 264.18 15.77 770.00 250.63 15.10 1121.48 389.38

(c)
cent% V_id   V_eta  V_bul  V_st   N_d*.41 1.2*pi*R_0^3   
2.50  779.39 693.34 898.85 663.93 785.28  777.80
7.50  632.44 566.03 734.68 543.64 641.51  634.51
15.00 479.41 432.27 563.09 415.74 478.98  491.58
25.00 340.95 309.42 406.92 297.02 319.45  362.77
35.00 244.57 223.38 296.94 213.21 209.36  270.20
45.00 177.18 162.36 218.97 153.25 131.42  201.38
55.00 130.02 118.72 163.28 109.87 78.22   149.15

(d)
N_id  V_id   N_eta V_eta  N_bul V_bul  N_st  V_st
3.07  800.46 3.18  670.14 3.07  907.38 3.21  601.21
4.05  815.81 4.17  682.10 4.05  936.67 4.19  619.62
5.34  810.17 5.46  686.02 5.34  938.04 5.46  639.43
7.02  794.56 7.13  688.56 7.01  920.74 7.09  652.80
9.21  779.39 9.29  693.34 9.21  898.85 9.17  663.87
12.06 769.18 12.08 701.68 12.06 881.74 11.80 676.64
15.76 763.90 15.67 712.83 15.77 870.99 15.10 689.45

pt  -> mean pt in (MeV/c)
T   -> Teff in (MeV/k_b)
N   -> dN_ch/d\eta/A
V   -> Veff in fm^3
id  -> ideal
eta -> shear
bul -> bulk
st  -> stiff EOS




==> anc/fig3.dat <==
fig3

T_fo    <pt>  T_eff
150.00 710.97 222.45
156.50 692.13 225.03
160.00 682.28 226.55

pt  in (MeV/c)
T   in (MeV/k_b)

